Bound Entanglement with Negative Partial Transpose Exists in Every Local Dimension at Least Three

We prove that bound entangled states with a negative partial transpose (NPT) exist in every local dimension $d\ge3$. Since all NPT states are distillable when $d=2$, this settles a question open since 1998 in every local dimension. It follows that distillable entanglement is neither additive nor convex, and two states that are bound entangled can be superactivated into a state that is distillable. In our method, a solution of a semidefinite program for one copy proves undistillability for all numbers of copies, and such solutions can be checked efficiently by a computer program. For $d\ge128$ the proof needs no computer to verify, and in dimension eight it can be checked by hand. Furthermore, we give a ball of states that contains exactly one separable state, and all its other states are NPT and bound entangled. We also give explicit examples of NPT bound entangled states that are not Werner states.

==> code/verify.py <==
#!/usr/bin/env python3
"""Verify certificates that Werner states are NPT and undistillable.

Usage:
    python3 verify.py certificates/*.json

See README.md for the method, the JSON layout and the included certificates.
"""

from __future__ import annotations

import argparse
import logging
from pathlib import Path
import sys

from werner.certificate import read_certificate, verify_certificate
from werner.exact import CertificateError
from werner.state import show, show_lower

logger = logging.getLogger("verify")


def report(path: Path) -> bool:
    """Verify one file and log the verdict. Return True if it passed."""
    logger.info("Checking %s", path)
    try:
        state = verify_certificate(read_certificate(path))
    except (CertificateError, OSError, ValueError) as error:
        logger.error("FAIL | %s | %s\n", path, error)
        return False
    except Exception as error:  # a malformed file must not stop the other files
        logger.error("FAIL | %s | unexpected %s: %s\n", path, type(error).__name__, error)
        return False
    logger.info("PASS | %s is NPT and undistillable", state.describe())
    logger.info("       smallest eigenvalue of the partial transpose: %s", show(state.smallest_pt_eigenvalue))
    logger.info("       p = -tr(SWAP rho) = %s", show(state.p))
    logger.info("       By Lemma 1, every Werner state with d >= %d and 0 < p <= %s", state.dimension,
                show_lower(state.p))
    logger.info("       is NPT and undistillable.\n")
    return True


def main(argv: list[str] | None = None) -> int:
    """Verify every file given on the command line. Return 0 if all pass."""
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("files", nargs="+", type=Path, metavar="CERTIFICATE")
    parser.add_argument("--quiet", action="store_true", help="hide the progress messages of the checks")
    arguments = parser.parse_args(argv)
    if hasattr(sys, "set_int_max_str_digits"):
        sys.set_int_max_str_digits(0)  # exact numbers in a certificate may have thousands of digits
    logging.basicConfig(level=logging.INFO, format="%(message)s", stream=sys.stdout)
    if arguments.quiet:
        logging.getLogger("werner").setLevel(logging.WARNING)
    results = [report(path) for path in arguments.files]
    logger.info("%d of %d certificates passed", sum(results), len(results))
    return 0 if all(results) else 1


if __name__ == "__main__":
    sys.exit(main())


==> code/werner/__init__.py <==
"""Exact verification of certificates that Werner states are NPT and undistillable.

A certificate gives two local maps L and M, an input vector u and a matrix Q.
The verifier checks that L and M are completely positive, that
(L (x) M)(|u><u|) is proportional to the claimed Werner state, and that

    J - Q >= 0,    J + Q >= 0,    Q^Gamma_in >= 0,    (J - Q) V = 0,

where J is the Choi matrix of L (x) M and V = |u> (x) I. By Lemmas 2 and 3 of
the paper, these conditions imply that the state is undistillable.

Modules: exact (numbers and positivity), state (the Werner state),
certificate (the JSON file), spaces (the input sectors), representation
(highest-weight vectors), covariant (the checks).
"""


==> code/werner/certificate.py <==
"""Reading a certificate file and checking it.

A certificate is a JSON object with the fields

    format       the string "werner-sdp-v1"
    state        {"dimension": d, "a": a, "b": b}, the state (a I - b SWAP)/(d^2 a - d b)
    solution     the maps, the input vector and the matrix Q
    description  optional free text, which the verifier ignores

covariant.verify computes the ratio t of the output V^dagger J V = c (I - t SWAP),
c > 0, and requires t = b/a before it runs the other checks.
"""

from __future__ import annotations

import json
import logging
from pathlib import Path
from typing import Any

from . import covariant
from .exact import CertificateError, require, require_keys
from .state import WernerState, parse_state

FORMAT = "werner-sdp-v1"

logger = logging.getLogger(__name__)


def _object_without_duplicate_keys(pairs: list[tuple[str, Any]]) -> dict[str, Any]:
    """Build a JSON object, rejecting a key that appears twice."""
    result: dict[str, Any] = {}
    for key, value in pairs:
        require(key not in result, f"duplicate JSON key {key!r}")
        result[key] = value
    return result


def _reject_inexact_number(token: str) -> None:
    """Reject JSON numbers with a decimal point or exponent, and NaN or Infinity."""
    raise CertificateError(f"inexact JSON number {token}; write an integer or a fraction string")


def read_certificate(path: Path) -> dict[str, Any]:
    """Load a certificate file as plain data."""
    with path.open(encoding="utf-8") as stream:
        document = json.load(
            stream,
            object_pairs_hook=_object_without_duplicate_keys,
            parse_float=_reject_inexact_number,
            parse_constant=_reject_inexact_number,
        )
    require(isinstance(document, dict), "a certificate must be a JSON object")
    return document


def verify_certificate(document: object) -> WernerState:
    """Verify a certificate and return the state that it proves undistillable.

    Raises CertificateError if any check fails.
    """
    require_keys(document, ("format", "state", "solution"), "certificate",
                 optional=("description",))
    require(document["format"] == FORMAT, f"format must be {FORMAT!r}")
    state = parse_state(document["state"])
    require(isinstance(document["solution"], dict), "solution must be a JSON object")
    logger.info("d = %d | state %s", state.dimension, state.describe())
    covariant.verify(document["solution"], state.dimension, state.ratio)
    return state


==> code/werner/covariant.py <==
"""The check of a solution: sectors, maps, input vector and Q, all invariant under U(d).

- Each party's input is a direct sum of sectors (spaces.py). On each sector the
  local map is X -> alpha tr(X) I + beta A(X), whose input carries conj(U), or
  X -> alpha tr(X) I + beta A(X)^T, whose input carries U. Here A is the
  partial trace over all legs but the first. A map ignores the blocks of X
  between two different sectors.
- The input vector is u = sum w_ij u_ij, where u_ij = sum_a e_a (x) e_a / g_a
  is the maximally entangled vector between Alice's sector i and Bob's sector
  j. The two sectors must be the same space, with maps of opposite types.
- Q acts on the sector pairs listed in q.pairs and commutes with U(d). For a
  sector pair P, let H_P be the product of its two sectors; on
  H_P (x) C^d (x) C^d the outputs carry U. Q is given by its form <c_k, Q c_l>
  on the highest-weight vectors of each weight lambda, where c_1, ..., c_m is
  the reduced row echelon basis of these vectors in all pairs of Q, with the
  keys (pair, a, b, x, y) in lexicographic order.

By Schur's lemma, an operator that commutes with U(d) is positive
semidefinite exactly when its form on the highest-weight vectors of every
weight is. The verifier splits each H_P into irreducible summands V_mu, one
for each highest-weight vector v of H_P, and works in V_mu (x) C^d (x) C^d.
There every inner product follows from mu and from <v, v>
(representation.Irreducible), so most of the work does not depend on the size
of H_P. The input transpose is checked through the outputs: Q^Gamma_in is the
transpose of Q^Gamma_out, so the two have the same eigenvalues.
"""

from __future__ import annotations

from collections import defaultdict
from dataclasses import dataclass
from fractions import Fraction
from itertools import combinations_with_replacement, product
import logging
import time
from typing import Any

from .exact import check_psd, parse_rational, require, require_keys
from .representation import (Factor, Irreducible, Matrix, Product, SpanSolver, Steps, Vector, Weight, Word,
                             congruence, highest_weight_spaces, inverse, is_dominant, kernel, pivots,
                             vector_factor, weyl_dimension)
from .spaces import Sector, parse_space
from .state import show

logger = logging.getLogger(__name__)
Pair = tuple[int, int]
Output = tuple[int, int]
LocalForm = dict[tuple[int, int], dict[tuple[int, int], Fraction]]
# A vector of V_mu, as {(s, i): c} for the basis vectors i of the weight spaces s of
# representation.Irreducible.
Part = dict[tuple[Steps, int], Fraction]
# A vector of V_mu (x) C^d (x) C^d, as {(s, i, x, y): c} for the vectors (s, i) (x) |x, y>.
Attached = dict[tuple[Steps, int, int, int], Fraction]


# ---------------------------------------------------------------------------
# Reading the solution
# ---------------------------------------------------------------------------

@dataclass(frozen=True)
class LocalMap:
    """The map alpha tr(X) I + beta A(X), or alpha tr(X) I + beta A(X)^T if transpose is True."""

    trace: Fraction
    reduced: Fraction
    transpose: bool

    @property
    def variance(self) -> int:
        """Return +1 if U acts on the input by U, and -1 if by conj(U)."""
        return 1 if self.transpose else -1


@dataclass(frozen=True)
class Party:
    """The sectors of one party and the map on each."""

    sectors: tuple[Sector, ...]
    maps: tuple[LocalMap, ...]

    def factor(self, index: int) -> Factor:
        """Return sector index with the action of U(d) that its map requires."""
        factor = self.sectors[index].factor
        return factor if self.maps[index].variance == 1 else factor.dual()


def parse_map(value: object, name: str) -> LocalMap:
    """Read {"trace": alpha, "reduced": beta} or {"trace": alpha, "reduced_transpose": beta}."""
    require(isinstance(value, dict) and len(value) == 2 and "trace" in value
            and ("reduced" in value or "reduced_transpose" in value),
            f"{name} must have the fields trace and reduced, or trace and reduced_transpose")
    transpose = "reduced_transpose" in value
    key = "reduced_transpose" if transpose else "reduced"
    return LocalMap(parse_rational(value["trace"], f"{name}.trace"),
                    parse_rational(value[key], f"{name}.{key}"), transpose)


def parse_party(value: object, d: int, name: str) -> Party:
    require(isinstance(value, list) and value, f"{name} must be a nonempty list of sectors")
    sectors, maps = [], []
    for index, item in enumerate(value):
        label = f"{name}[{index}]"
        require_keys(item, ("space", "map"), label)
        sectors.append(parse_space(item["space"], d, f"{label}.space"))
        maps.append(parse_map(item["map"], f"{label}.map"))
    return Party(tuple(sectors), tuple(maps))


def parse_pair(value: object, alice: Party, bob: Party, name: str) -> Pair:
    require(isinstance(value, list) and len(value) == 2
            and type(value[0]) is int and 0 <= value[0] < len(alice.sectors)
            and type(value[1]) is int and 0 <= value[1] < len(bob.sectors),
            f"{name}: no sector pair {value!r}")
    return value[0], value[1]


def parse_pairs(value: object, alice: Party, bob: Party) -> list[Pair]:
    """Read q.pairs, a list of sector pairs [i, j] in increasing order, each listed once."""
    require(isinstance(value, list), "q.pairs must be a list of sector pairs [i, j]")
    pairs = [parse_pair(item, alice, bob, "q.pairs") for item in value]
    require(pairs == sorted(set(pairs)), "q.pairs must list each pair once, in increasing order")
    return pairs


def parse_source(value: object, alice: Party, bob: Party) -> dict[Pair, Fraction]:
    """Read the entries [i, j, w] of u = sum w u_ij."""
    require(isinstance(value, list) and value, "source must be a nonempty list of [i, j, w]")
    weights: dict[Pair, Fraction] = {}
    for item in value:
        require(isinstance(item, list) and len(item) == 3, f"source: bad entry {item!r}")
        pair = parse_pair(item[:2], alice, bob, "source")
        require(pair not in weights, f"source: the pair {pair} appears twice")
        first, second = pair
        require(alice.sectors[first] == bob.sectors[second],
                f"source: Alice's sector {first} and Bob's sector {second} are not the same space")
        require(alice.maps[first].variance != bob.maps[second].variance,
                f"source: the maps on the pair {pair} must be of opposite types")
        weights[pair] = parse_rational(item[2], "source")
        require(weights[pair] != 0, "source: a weight is zero")
    return weights


def parse_blocks(value: object) -> dict[Weight, Matrix]:
    """Read the blocks [{"weight": lambda, "form": F}] of Q."""
    require(isinstance(value, list), "q.blocks must be a list")
    blocks: dict[Weight, Matrix] = {}
    for index, item in enumerate(value):
        label = f"q.blocks[{index}]"
        require_keys(item, ("weight", "form"), label)
        require(isinstance(item["weight"], list) and all(type(x) is int for x in item["weight"]),
                f"{label}.weight must be a list of integers")
        weight = tuple(item["weight"])
        require(weight not in blocks, f"{label}: the weight {weight} appears twice")
        form = item["form"]
        require(isinstance(form, list) and form and all(isinstance(row, list) for row in form),
                f"{label}.form must be a square matrix")
        matrix = [[parse_rational(entry, label) for entry in row] for row in form]
        size = len(matrix)
        require(all(len(row) == size for row in matrix), f"{label}.form must be square")
        require(all(matrix[i][j] == matrix[j][i] for i in range(size) for j in range(i)),
                f"{label}.form is not symmetric, so Q is not Hermitian")
        blocks[weight] = matrix
    return blocks


# ---------------------------------------------------------------------------
# The local maps
# ---------------------------------------------------------------------------

def local_form(sector: Sector, local: LocalMap) -> LocalForm:
    """Return the Choi form F[(a, x)][(b, y)] = L(|e_a><e_b|)[x, y], as sparse rows."""
    form: LocalForm = defaultdict(dict)
    for a in range(sector.size):
        for x in range(sector.d):
            form[a, x][a, x] = local.trace * sector.factor.gram[a]
    if local.reduced:
        for (a, b), entries in sector.reduced.items():
            for (x, y), value in entries.items():
                row, column = ((a, y), (b, x)) if local.transpose else ((a, x), (b, y))
                form[row][column] = form[row].get(column, Fraction(0)) + local.reduced * value
    return {row: {column: value for column, value in entries.items() if value}
            for row, entries in form.items()}


def dot(first: Vector, second: Vector) -> Fraction:
    """Return the sum of first[k] second[k], with no metric."""
    if len(first) > len(second):
        first, second = second, first
    return sum((value * second[key] for key, value in first.items() if key in second), Fraction(0))


def check_local_map(party: Party, index: int, form: LocalForm, name: str) -> None:
    """Check complete positivity: the Choi form is PSD on every highest-weight block of E (x) C^d."""
    d = party.sectors[index].d
    space = Product((party.factor(index), vector_factor(d)))
    blocks = highest_weight_spaces(space, f"the Choi space of {name}")
    for weight, vectors in blocks.items():
        images = []
        for vector in vectors:
            image: Vector = defaultdict(Fraction)
            for key, value in vector.items():
                for other, entry in form[key].items():
                    image[other] += entry * value
            images.append(image)
        check_psd([[dot(u, v) for v in images] for u in vectors],
                  f"the Choi form of {name} at the weight {weight}")
    logger.info("%s on %s is completely positive (%d blocks)",
                name, party.sectors[index].description, len(blocks))


# ---------------------------------------------------------------------------
# Vectors of V_mu (x) C^d (x) C^d
# ---------------------------------------------------------------------------

def move(module: Irreducible, outputs: Product, vector: Attached, p: int, raising: bool) -> Attached:
    """Apply E_{p,p+1} (raising) or E_{p+1,p} (lowering) to a vector of V_mu (x) C^d (x) C^d."""
    result: Attached = defaultdict(Fraction)
    for (steps, i, x, y), value in vector.items():
        image = tuple(s - (q == p) if raising else s + (q == p) for q, s in enumerate(steps))
        if min(image) >= 0:
            module.space(image)
            matrix = module.raising[steps, p] if raising else module.lowering[steps, p]
            for k, row in enumerate(matrix):
                if row[i]:
                    result[image, k, x, y] += row[i] * value
        for (x2, y2), coefficient in outputs.apply({(x, y): Fraction(1)}, p, raising).items():
            result[steps, i, x2, y2] += coefficient * value
    return {key: value for key, value in result.items() if value}


def by_output(vector: Attached) -> dict[Output, Part]:
    """Split a vector sum_o h_o (x) |o> into its parts h_o, which are vectors of V_mu."""
    parts: dict[Output, Part] = defaultdict(dict)
    for (steps, i, x, y), value in vector.items():
        parts[x, y][steps, i] = value
    return dict(parts)


def overlap(module: Irreducible, first: Part, second: Part) -> Fraction:
    """Return <first, second> / <v, v> for two vectors of V_mu."""
    return sum((a * b * module.grams[s][i][j] for (s, i), a in first.items()
                for (s2, j), b in second.items() if s == s2), Fraction(0))


def attach_outputs(module: Irreducible, outputs: Product, d: int) -> dict[Weight, list[Attached]]:
    """Return the highest-weight vectors of V_mu (x) C^d (x) C^d, by weight.

    The outputs carry U, and each weight is mu + e_a + e_b, or they carry conj(U), and each
    weight is mu - e_a - e_b. A highest-weight vector of weight lambda is a sum over the outputs
    o of h_o (x) |o>, where h_o lies in the weight space of V_mu of weight lambda minus the
    weight of |o>. So the candidates are the basis vectors of these weight spaces, each
    attached to its output. The highest-weight vectors are the combinations of candidates that
    are annihilated by every raising operator.
    """
    result: dict[Weight, list[Attached]] = {}
    for a, b in combinations_with_replacement(range(d), 2):
        target = tuple(m + w for m, w in zip(module.weight, outputs.weight((a, b))))
        if not is_dominant(target) or target in result:
            continue
        candidates = []
        for x, y in product(range(d), repeat=2):
            steps = module.steps(tuple(t - w for t, w in zip(target, outputs.weight((x, y)))))
            if steps is not None:
                candidates.extend((steps, i, x, y) for i in range(len(module.space(steps))))
        columns = []
        for candidate in candidates:
            column: Vector = {}
            for p in range(d - 1):
                for key, value in move(module, outputs, {candidate: Fraction(1)}, p, True).items():
                    column[(p,) + key] = value
            columns.append(column)
        vectors = [{key: value for key, value in zip(candidates, relation) if value}
                   for relation in kernel(columns)]
        if vectors:
            result[target] = vectors
    covered = sum(len(vectors) * weyl_dimension(weight) for weight, vectors in result.items())
    require(covered == weyl_dimension(module.weight) * d**2,
            f"the highest-weight vectors of V_{module.weight} with outputs do not fill the space")
    return result


@dataclass
class Component:
    """An irreducible summand V_mu of H_P, generated by the highest-weight vector top.

    tops and dual_tops are the highest-weight vectors of V_mu (x) C^d (x) C^d with the outputs
    carrying U and conj(U). They depend only on mu, and components with the same mu share them.
    """

    pair: int
    top: Vector
    norm: Fraction
    module: Irreducible
    tops: dict[Weight, list[Attached]]
    dual_tops: dict[Weight, list[Attached]]


def space_inner(space: Product, first: Vector, second: Vector) -> Fraction:
    """Return the inner product of two vectors of a product space."""
    if len(first) > len(second):
        first, second = second, first
    return sum((value * second[key] * space.gram(key) for key, value in first.items() if key in second),
               Fraction(0))


def orthogonalize(space: Product, vectors: list[Vector]) -> list[Vector]:
    """Make highest-weight vectors of one weight pairwise orthogonal, by Gram-Schmidt.

    Orthogonal highest-weight vectors generate orthogonal summands.
    """
    result: list[Vector] = []
    for vector in vectors:
        current = dict(vector)
        for other in result:
            factor = space_inner(space, other, vector) / space_inner(space, other, other)
            for key, value in other.items():
                updated = current.get(key, Fraction(0)) - factor * value
                if updated:
                    current[key] = updated
                else:
                    current.pop(key, None)
        result.append(current)
    return result


# ---------------------------------------------------------------------------
# The solution
# ---------------------------------------------------------------------------

class Solution:
    """The parsed solution: the maps, which are checked to be completely positive, the input vector and Q."""

    def __init__(self, solution: dict[str, Any], d: int) -> None:
        require_keys(solution, ("alice", "bob", "source", "q"), "solution")
        self.d = d
        self.alice = parse_party(solution["alice"], d, "alice")
        self.bob = parse_party(solution["bob"], d, "bob")
        self.forms: dict[tuple[str, int], LocalForm] = {}
        for name, party in (("alice", self.alice), ("bob", self.bob)):
            for index, (sector, local) in enumerate(zip(party.sectors, party.maps)):
                self.forms[name, index] = local_form(sector, local)
                check_local_map(party, index, self.forms[name, index], f"{name}'s map on sector {index}")
        self.source = parse_source(solution["source"], self.alice, self.bob)
        require_keys(solution["q"], ("pairs", "blocks"), "q")
        self.pairs = parse_pairs(solution["q"]["pairs"], self.alice, self.bob)
        require(all(pair in self.pairs for pair in self.source),
                "every sector pair of the input vector must be in q.pairs")
        self.blocks = parse_blocks(solution["q"]["blocks"])
        self.pair_spaces = [Product((self.alice.factor(first), self.bob.factor(second)))
                            for first, second in self.pairs]

    def output_ratio(self) -> Fraction:
        """Return t, where V^dagger J V = c (I - t SWAP) with c > 0.

        V^dagger J V commutes with U (x) U, so it is a combination of I and SWAP,
        and its entries at (|0,1>, |0,1>) and (|1,0>, |0,1>) are c and -c t.
        """
        identity_part = swap_part = Fraction(0)
        for (first, second), weight in self.source.items():
            gram = self.alice.sectors[first].factor.gram
            left, right = self.forms["alice", first], self.forms["bob", second]
            for a in range(len(gram)):
                for (b, x), value in left[a, 0].items():
                    if x == 0 and (b, 1) in right[a, 1]:
                        identity_part += weight * weight * value * right[a, 1][b, 1] / (gram[a] * gram[b])
                for (b, x), value in left[a, 1].items():
                    if x == 0 and (b, 1) in right[a, 0]:
                        swap_part += weight * weight * value * right[a, 0][b, 1] / (gram[a] * gram[b])
        require(identity_part > 0, "the output V^dagger J V has no positive identity part")
        return -swap_part / identity_part

    def choi_times(self, pair: int, vector: Vector) -> Vector:
        """Return the vector F_J v on one pair, where F_J is the form of J, so that <w, J v> = w . F_J v."""
        first, second = self.pairs[pair]
        left, right = self.forms["alice", first], self.forms["bob", second]
        result: Vector = defaultdict(Fraction)
        for (a, b, x, y), value in vector.items():
            for (a2, x2), left_value in left[a, x].items():
                for (b2, y2), right_value in right[b, y].items():
                    result[a2, b2, x2, y2] += left_value * right_value * value
        return dict(result)


# ---------------------------------------------------------------------------
# The checks on the blocks
# ---------------------------------------------------------------------------

class Checker:
    """The highest-weight vectors of a solution, and the checks of J - Q, J + Q, (J - Q)V and Q^Gamma_out.

    Nothing that the constructor computes depends on Q, so the checks take the blocks of Q as
    an argument. Vectors of the joint space have the keys (pair, a, b, x, y). At each weight
    lambda, the highest-weight vectors t_r of all components form a basis, the tops basis. If
    the row r of B holds the coordinates of t_r in the canonical basis c_k, then the form of Q
    on the t_r is B F B^T, which is congruent to the form F in the file. The forms of J and Q
    are compared in the tops basis.
    """

    def __init__(self, solution: Solution) -> None:
        self.solution = solution
        d = solution.d
        output = vector_factor(d)
        self.outputs = Product((output, output))
        dual_outputs = Product((output.dual(), output.dual()))
        self.modules: dict[Weight, Irreducible] = {}
        attached: dict[Weight, tuple[dict, dict]] = {}
        self.components: list[Component] = []
        start = time.monotonic()
        for index, space in enumerate(solution.pair_spaces):
            count = len(self.components)
            for weight, vectors in highest_weight_spaces(space, f"pair {solution.pairs[index]}").items():
                if weight not in attached:
                    module = self.irreducible(weight)
                    attached[weight] = (attach_outputs(module, self.outputs, d),
                                        attach_outputs(module, dual_outputs, d))
                for vector in orthogonalize(space, vectors):
                    self.components.append(Component(index, vector, space_inner(space, vector, vector),
                                                     self.modules[weight], *attached[weight]))
            logger.info("pair %s: %d irreducible summands (%.0f s)", solution.pairs[index],
                        len(self.components) - count, time.monotonic() - start)
        self.tops: dict[Weight, list[tuple[int, int]]] = defaultdict(list)
        for c, component in enumerate(self.components):
            for weight, vectors in component.tops.items():
                self.tops[weight].extend((c, r) for r in range(len(vectors)))
        self.offsets: dict[Weight, dict[int, int]] = defaultdict(dict)
        for weight, entries in self.tops.items():
            for position, (c, r) in enumerate(entries):
                self.offsets[weight].setdefault(c, position)
        self._explicit: dict[Weight, tuple] = {}
        self._lowered: dict[tuple, tuple] = {}

    def irreducible(self, weight: Weight) -> Irreducible:
        if weight not in self.modules:
            self.modules[weight] = Irreducible(weight)
        return self.modules[weight]

    def check_shapes(self, blocks: dict[Weight, Matrix]) -> None:
        for weight, form in blocks.items():
            require(weight in self.tops, f"q: the weight {weight} has no highest-weight vectors")
            require(len(form) == len(self.tops[weight]),
                    f"q: the block of weight {weight} must have order {len(self.tops[weight])}")

    # The forms that need the explicit vectors.

    def seed(self, weight: Weight) -> Vector | None:
        """Return the column u (x) |0,0> or u (x) (|0,1> - |1,0>) of V, if it has this weight.

        These two columns are highest-weight vectors of the weights 2 e_0 and e_0 + e_1, and
        they generate the range of V.
        """
        d = self.solution.d
        columns = {tuple(2 * int(i == 0) for i in range(d)): (((0, 0), 1),),
                   tuple(int(i < 2) for i in range(d)): (((0, 1), 1), ((1, 0), -1))}
        if weight not in columns:
            return None
        vector: Vector = {}
        for (first, second), amplitude in self.solution.source.items():
            pair = self.solution.pairs.index((first, second))
            gram = self.solution.alice.sectors[first].factor.gram
            for a in range(len(gram)):
                for (x, y), sign in columns[weight]:
                    vector[pair, a, a, x, y] = amplitude * sign / gram[a]
        return vector

    def explicit(self, weight: Weight) -> tuple[Matrix, Matrix, list[Fraction] | None]:
        """Return B, the form of J on the tops basis, and the coordinates of the column of V of this weight.

        The tops are written out in the joint space, by applying the lowering operators of H_P
        to the highest-weight vector of each component.
        """
        if weight not in self._explicit:
            tops, pairs = [], []
            lowered: dict[tuple[int, Word], Vector] = {}
            for c, r in self.tops[weight]:
                component = self.components[c]
                space = self.solution.pair_spaces[component.pair]

                def lower(word: Word) -> Vector:
                    if (c, word) not in lowered:
                        lowered[c, word] = (component.top if not word
                                            else space.apply(lower(word[:-1]), word[-1], False))
                    return lowered[c, word]

                vector: Vector = defaultdict(Fraction)
                for (steps, i, x, y), value in component.tops[weight][r].items():
                    for key, entry in lower(component.module.words[steps][i]).items():
                        vector[(component.pair,) + key + (x, y)] += value * entry
                tops.append({key: value for key, value in vector.items() if value})
                pairs.append(component.pair)
            keys = pivots(tops)
            change = [[top.get(key, Fraction(0)) for key in keys] for top in tops]
            images = []
            for top, pair in zip(tops, pairs):
                image = self.solution.choi_times(pair, {key[1:]: value for key, value in top.items()})
                images.append({(pair,) + key: value for key, value in image.items()})
            choi = [[dot(u, image) if pairs[i] == pairs[j] else Fraction(0) for j, image in enumerate(images)]
                    for i, u in enumerate(tops)]
            seed = self.seed(weight)
            coordinates = SpanSolver(tops).solve(seed) if seed is not None else None
            self._explicit[weight] = (change, choi, coordinates)
        return self._explicit[weight]

    def gram(self, weight: Weight) -> Matrix:
        """Return the Gram matrix of the tops basis. Tops of different components are orthogonal."""
        entries = self.tops[weight]
        parts = [by_output(self.components[c].tops[weight][r]) for c, r in entries]
        matrix = [[Fraction(0)] * len(entries) for _ in entries]
        for i, (c, _) in enumerate(entries):
            for j, (c2, _) in enumerate(entries):
                if c == c2:
                    component = self.components[c]
                    matrix[i][j] = component.norm * sum(
                        (overlap(component.module, part, parts[j].get(o, {}))
                         for o, part in parts[i].items()), Fraction(0))
        return matrix

    # The helpers for setting up the semidefinite program, in the canonical basis.

    def choi_block(self, weight: Weight) -> Matrix:
        """Return the form of J on the canonical basis of the weight."""
        change, choi, _ = self.explicit(weight)
        return congruence(inverse(change), choi)

    def seed_coordinates(self, weight: Weight) -> list[Fraction]:
        """Return the coordinates of the column of V of this weight in the canonical basis.

        The weight must be 2 e_0 or e_0 + e_1.
        """
        change, _, coordinates = self.explicit(weight)
        require(coordinates is not None, f"V has no column of weight {weight}")
        return [sum((coordinates[r] * change[r][k] for r in range(len(change))), Fraction(0))
                for k in range(len(change))]

    # The checks.

    def check_blocks(self, blocks: dict[Weight, Matrix]) -> None:
        """Check J - Q >= 0 and J + Q >= 0 on every block of Q, and (J - Q)V = 0."""
        self.check_shapes(blocks)
        for weight, form in blocks.items():
            change, choi, _ = self.explicit(weight)
            tops_form = congruence(change, form)
            size = range(len(form))
            for sign, name in ((-1, "J - Q"), (1, "J + Q")):
                check_psd([[choi[i][j] + sign * tops_form[i][j] for j in size] for i in size],
                          f"{name} at the weight {weight}")
        d = self.solution.d
        for weight in (tuple(2 * int(i == 0) for i in range(d)), tuple(int(i < 2) for i in range(d))):
            require(weight in blocks, f"q has no block of weight {weight}, so (J - Q)V = JV")
            change, choi, coordinates = self.explicit(weight)
            tops_form = congruence(change, blocks[weight])
            for row, form_row in zip(choi, tops_form):
                require(sum(((j - q) * c for j, q, c in zip(row, form_row, coordinates)), Fraction(0)) == 0,
                        "(J - Q)V is not zero")
        logger.info("(J - Q)V = 0, and J - Q and J + Q are PSD on %d blocks", len(blocks))

    # The output transpose. Fix a weight lambda of Q, its tops basis t_r with Gram matrix G,
    # and the form F_t = B F B^T of Q on it. Let X be a vector of weight nu, where the outputs
    # carry U, and choose lowering words w such that the F_w c form a basis of the weight space
    # nu of V_lambda, for a highest-weight vector c of weight lambda. For highest-weight vectors
    # t, t' of weight lambda, <F_w t, F_w' t'> = C(w, w') <t, t'>, where C is the Shapovalov
    # form of V_lambda. So the vectors F_w t_r span the lambda-part of the weight space nu, with
    # Gram matrix C (x) G, and with p(X)_(w, r) = <F_w t_r, X>, the lambda-part of <X|Q|Y> is
    # p(X)^T (C^-1 (x) M) p(Y), where M = G^-1 F_t G^-1. Parts of different weights lambda are
    # orthogonal, and Q maps each to itself.

    def sandwich(self, weight: Weight, form: Matrix) -> Matrix:
        """Return M = G^-1 B F B^T G^-1 for the block F of Q at the weight."""
        gram_inverse = inverse(self.gram(weight))
        return congruence(gram_inverse, congruence(self.explicit(weight)[0], form))

    def lowered_tops(self, component: Component, weight: Weight,
                     target: Weight) -> tuple[list[list[dict[Output, Part]]], Matrix]:
        """Return the vectors F_w t_r, split by output, and C^-1.

        Here t_r runs over the tops of the component at the weight lambda, and w over the basis
        words of the weight space target of V_lambda.
        """
        key = (component.module.weight, weight, target)
        if key not in self._lowered:
            words, c_inverse = self.irreducible(weight).basis(target)
            rows = []
            for word in words:
                row = []
                for top in component.tops[weight]:
                    vector = top
                    for p in word:
                        vector = move(component.module, self.outputs, vector, p, False)
                    row.append(by_output(vector))
                rows.append(row)
            self._lowered[key] = (rows, c_inverse)
        return self._lowered[key]

    def project(self, component: Component, part: Part, output: Output,
                blocks: dict[Weight, Matrix]) -> dict[Weight, tuple[Matrix, Matrix]]:
        """Return p(X) and C^-1 for X = part (x) |output>, at the weights of Q of the component's tops.

        X lies in V_mu (x) C^d (x) C^d, so it has no components in the other weights, and p(X)
        vanishes on the tops of the other components.
        """
        module = component.module
        steps = next(iter(part))[0]
        target = tuple(w + o for w, o in zip(module.weight_of(steps), self.outputs.weight(output)))
        result = {}
        for weight in component.tops:
            if weight in blocks:
                rows, c_inverse = self.lowered_tops(component, weight, target)
                if rows:
                    result[weight] = ([[component.norm * overlap(module, slices.get(output, {}), part)
                                        for slices in row] for row in rows], c_inverse)
        return result

    def transpose_vectors(self, blocks: dict[Weight, Matrix]) -> dict[Weight, list[tuple[int, dict]]]:
        """Return the highest-weight vectors y = sum_o h_o (x) |o> of Q^Gamma_out, by weight.

        Each vector is given by its component and its parts h_o. If no top of a component has
        a weight of Q, the rows of its vectors are zero, and they are left out.
        """
        vectors: dict[Weight, list[tuple[int, dict[Output, Part]]]] = defaultdict(list)
        for c, component in enumerate(self.components):
            if any(weight in blocks for weight in component.tops):
                for weight, dual in component.dual_tops.items():
                    vectors[weight].extend((c, by_output(vector)) for vector in dual)
        return dict(sorted(vectors.items()))

    def transpose_block(self, entries: list[tuple[int, dict[Output, Part]]], sandwiches: dict[Weight, Matrix],
                        blocks: dict[Weight, Matrix]) -> Matrix:
        """Return the form of Q^Gamma_out on the vectors y of one weight.

        <y|Q^Gamma_out|y'> = sum over outputs o, o' of <h_o (x) o'| Q |h'_o' (x) o>.
        """
        d = self.solution.d
        outputs = list(product(range(d), repeat=2))
        projected = {}
        for index, (c, parts) in enumerate(entries):
            for output, part in parts.items():
                for other in outputs:
                    projected[index, output, other] = self.project(self.components[c], part, other, blocks)
        size = len(entries)
        matrix = [[Fraction(0)] * size for _ in range(size)]
        for s, (c, parts) in enumerate(entries):
            for t in range(s, size):
                c2, parts2 = entries[t]
                value = Fraction(0)
                for output in parts:
                    for other in parts2:
                        right = projected[t, other, output]
                        for weight, (rows, c_inverse) in projected[s, output, other].items():
                            if weight not in right:
                                continue
                            sandwich = sandwiches[weight]
                            first, second = self.offsets[weight][c], self.offsets[weight][c2]
                            for w, row in enumerate(rows):
                                for w2, row2 in enumerate(right[weight][0]):
                                    if c_inverse[w][w2]:
                                        value += c_inverse[w][w2] * sum(
                                            (x * sandwich[first + i][second + j] * y
                                             for i, x in enumerate(row) if x
                                             for j, y in enumerate(row2) if y), Fraction(0))
                matrix[s][t] = matrix[t][s] = value
        return matrix

    def output_transpose_blocks(self, blocks: dict[Weight, Matrix]) -> dict[Weight, Matrix]:
        """Return the form of Q^Gamma_out on its highest-weight vectors, by weight.

        A weight of the tops that is missing from blocks counts as a zero block. So the weights,
        the sizes and the bases of the result do not depend on which blocks are given, and the
        result is linear in the blocks, as a semidefinite program needs.
        """
        self.check_shapes(blocks)
        full = {weight: blocks.get(weight, [[Fraction(0)] * len(entries) for _ in entries])
                for weight, entries in self.tops.items()}
        sandwiches = {weight: self.sandwich(weight, form) if weight in blocks else form
                      for weight, form in full.items()}
        return {weight: self.transpose_block(entries, sandwiches, full)
                for weight, entries in self.transpose_vectors(full).items()}

    def check_output_transpose(self, blocks: dict[Weight, Matrix]) -> None:
        """Check Q^Gamma_out >= 0, block by block."""
        self.check_shapes(blocks)
        sandwiches = {weight: self.sandwich(weight, form) for weight, form in blocks.items()}
        vectors = self.transpose_vectors(blocks)
        start = last = time.monotonic()
        for count, (weight, entries) in enumerate(vectors.items(), 1):
            check_psd(self.transpose_block(entries, sandwiches, blocks),
                      f"Q^Gamma_out at the weight {weight}")
            if time.monotonic() - last > 60:
                last = time.monotonic()
                logger.info("Q^Gamma_out: %d of %d blocks are PSD (%.0f s)",
                            count, len(vectors), last - start)
        logger.info("Q^Gamma_out is PSD on %d blocks", len(vectors))


def verify(solution: dict[str, Any], d: int, ratio: Fraction) -> None:
    """Run every check on a solution whose output should be a positive multiple of I - ratio SWAP.

    The output is compared first, so that a wrong claim fails before the long checks.
    """
    parsed = Solution(solution, d)
    found = parsed.output_ratio()
    logger.info("V^dagger J V = c (I - t SWAP) with t = %s", show(found))
    detail = (f". The printed decimals agree, but the exact values differ by {show(found - ratio)}"
              if show(found) == show(ratio) else "")
    require(found == ratio, f"the reconstructed output has b/a = {show(found)}, "
                            f"but the state has b/a = {show(ratio)}{detail}")
    checker = Checker(parsed)
    checker.check_blocks(parsed.blocks)
    checker.check_output_transpose(parsed.blocks)


==> code/werner/exact.py <==
"""Exact numbers from JSON, and the exact test of positive semidefiniteness."""

from __future__ import annotations

from collections.abc import Sequence
from fractions import Fraction
from math import lcm
import re


class CertificateError(ValueError):
    """A certificate is malformed or fails one of the checks."""


def require(condition: bool, message: str) -> None:
    """Raise CertificateError with the message unless the condition holds.

    This is used instead of assert, so that the checks also run under python -O.
    """
    if not condition:
        raise CertificateError(message)


_RATIONAL = re.compile(r"[+-]?\d+(?:/[1-9]\d*)?")


def parse_rational(value: object, name: str = "value") -> Fraction:
    """Read a JSON integer or a string such as "-37/1000". Floats and booleans are rejected."""
    if type(value) is int:
        return Fraction(value)
    if isinstance(value, str) and _RATIONAL.fullmatch(value):
        try:
            return Fraction(value)
        except ValueError as error:  # Python limits the digits of integer strings (verify.py lifts it)
            raise CertificateError(f"{name}: {error}") from None
    raise CertificateError(f"{name}: expected an integer or a fraction string, got {value!r}")


def parse_positive_integer(value: object, name: str) -> int:
    """Read a positive JSON integer."""
    require(type(value) is int and value > 0, f"{name} must be a positive integer")
    return value


def require_keys(mapping: object, keys: Sequence[str], name: str, optional: Sequence[str] = ()) -> None:
    """Check that a JSON object has exactly the given keys, plus optional ones."""
    require(isinstance(mapping, dict), f"{name} must be a JSON object")
    missing = set(keys) - set(mapping)
    unknown = set(mapping) - set(keys) - set(optional)
    require(not missing, f"{name} is missing {sorted(missing)}")
    require(not unknown, f"{name} has unknown fields {sorted(unknown)}")


def check_psd(matrix: Sequence[Sequence[Fraction]], name: str) -> None:
    """Check that a symmetric matrix of fractions is positive semidefinite.

    The matrix is multiplied by the common denominator and reduced by
    symmetric Gaussian elimination in the fraction-free form of Bareiss, so
    every intermediate value is an integer and every division is exact. A
    symmetric matrix is positive semidefinite exactly when every pivot is
    nonnegative and every zero pivot has a zero row, because a zero diagonal
    entry next to a nonzero entry gives a negative 2-by-2 minor.
    """
    denominator = lcm(1, *(Fraction(entry).denominator for row in matrix for entry in row))
    work = [[int(Fraction(entry) * denominator) for entry in row] for row in matrix]
    size = len(work)
    require(all(len(row) == size for row in work), f"{name}: the matrix is not square")
    require(all(work[i][j] == work[j][i] for i in range(size) for j in range(i)),
            f"{name}: the matrix is not symmetric")
    previous = 1
    for k in range(size):
        pivot = work[k][k]
        require(pivot >= 0, f"{name} is not positive semidefinite (negative pivot at row {k})")
        if pivot == 0:
            require(not any(work[k][k + 1:]),
                    f"{name} is not positive semidefinite (zero pivot with a nonzero row at {k})")
            continue
        for i in range(k + 1, size):
            factor = work[i][k]
            for j in range(i, size):
                quotient, remainder = divmod(pivot * work[i][j] - factor * work[k][j], previous)
                require(remainder == 0, f"{name}: inexact division in the elimination")
                work[i][j] = work[j][i] = quotient
        previous = pivot


==> code/werner/representation.py <==
"""Representations of U(d) given by a weight basis, and exact linear algebra on them.

A factor is a vector space with a basis of weight vectors e_0, e_1, ..., the
weight of each, the norms g_a = <e_a, e_a> (the basis is orthogonal but need
not be normalized), and the action of the raising operators E_{p,p+1} and the
lowering operators E_{p+1,p} for p = 0, ..., d - 2. A product of factors has
the product basis, and the operators act as sums over the factors. Vectors are
sparse dictionaries from basis keys to fractions.

The highest-weight vectors of weight mu are the vectors of weight mu that all
raising operators annihilate. Their number is the multiplicity m_mu of the
irreducible representation V_mu, which the Weyl character formula gives:

    m_mu = sum over permutations s of sign(s) * (number of basis vectors of weight mu + rho - s(rho)),

with rho = (d - 1, d - 2, ..., 0). The class Irreducible describes V_mu by its
highest weight alone, without a factor.
"""

from __future__ import annotations

from collections import defaultdict
from collections.abc import Sequence
from dataclasses import dataclass
from fractions import Fraction
from heapq import heappop, heappush
from itertools import combinations, permutations
from math import factorial, prod

from .exact import require

Weight = tuple[int, ...]
Key = tuple[int, ...]
Vector = dict[Key, Fraction]
Action = dict[int, list[tuple[int, Fraction]]]
Matrix = list[list[Fraction]]
Word = tuple[int, ...]
Steps = tuple[int, ...]

# The character formula has d! terms. For larger d, the verifier computes the
# kernel of the raising operators at every dominant weight instead.
CHARACTER_LIMIT = 40320


@dataclass(frozen=True)
class Factor:
    """A space with a weight basis.

    raising[p][a] lists the pairs (b, c) with E_{p,p+1} e_a = sum c e_b, and
    lowering[p][a] the same for E_{p+1,p}.
    """

    weights: tuple[Weight, ...]
    gram: tuple[int, ...]
    raising: tuple[Action, ...]
    lowering: tuple[Action, ...]

    @property
    def size(self) -> int:
        return len(self.weights)

    def dual(self) -> Factor:
        """Return the same space with the complex conjugate action.

        In a real basis the conjugate representation acts by -E_{q,p} in place
        of E_{p,q}. So the weights change sign, and raising and lowering
        exchange, with a minus sign.
        """
        def negate(actions: tuple[Action, ...]) -> tuple[Action, ...]:
            return tuple({a: [(b, -c) for b, c in images] for a, images in action.items()}
                         for action in actions)
        return Factor(tuple(tuple(-x for x in weight) for weight in self.weights), self.gram,
                      negate(self.lowering), negate(self.raising))


def vector_factor(d: int) -> Factor:
    """Return C^d with the standard basis."""
    weights = tuple(tuple(int(i == a) for i in range(d)) for a in range(d))
    raising = tuple({p + 1: [(p, Fraction(1))]} for p in range(d - 1))
    lowering = tuple({p: [(p + 1, Fraction(1))]} for p in range(d - 1))
    return Factor(weights, (1,) * d, raising, lowering)


@dataclass(frozen=True)
class Product:
    """A tensor product of factors, with the product basis keyed by tuples of indices."""

    factors: tuple[Factor, ...]

    def weight(self, key: Key) -> Weight:
        return tuple(map(sum, zip(*(factor.weights[a] for factor, a in zip(self.factors, key)))))

    def gram(self, key: Key) -> int:
        return prod(factor.gram[a] for factor, a in zip(self.factors, key))

    def dimension(self) -> int:
        return prod(factor.size for factor in self.factors)

    def apply(self, vector: Vector, p: int, raising: bool) -> Vector:
        """Apply E_{p,p+1} (raising) or E_{p+1,p} (lowering) to a vector."""
        result: Vector = defaultdict(Fraction)
        for key, value in vector.items():
            for slot, factor in enumerate(self.factors):
                action = (factor.raising if raising else factor.lowering)[p]
                for target, coefficient in action.get(key[slot], ()):
                    result[key[:slot] + (target,) + key[slot + 1:]] += coefficient * value
        return {key: value for key, value in result.items() if value}

    def weight_counts(self) -> dict[Weight, int]:
        """Return the number of basis vectors of each weight."""
        counts: dict[Weight, int] = {(0,) * len(self.factors[0].weights[0]): 1}
        for factor in self.factors:
            step: dict[Weight, int] = defaultdict(int)
            for weight, count in counts.items():
                for other in factor.weights:
                    step[tuple(x + y for x, y in zip(weight, other))] += count
            counts = dict(step)
        return counts

    def weight_space(self, target: Weight) -> list[Key]:
        """Return the basis keys of the given weight, in lexicographic order.

        The indices of all factors but the last are chosen one at a time, keeping only partial
        sums from which the target can still be reached. The last index is then looked up by the
        weight that remains.
        """
        *first, last = self.factors
        by_weight: dict[Weight, list[int]] = defaultdict(list)
        for a, weight in enumerate(last.weights):
            by_weight[weight].append(a)
        keys: list[Key] = [()]
        partial: list[Weight] = [(0,) * len(target)]
        for index, factor in enumerate(first):
            reachable = {(0,) * len(target)}
            for later in self.factors[index + 1:]:
                reachable = {tuple(x + y for x, y in zip(w, other))
                             for w in reachable for other in set(later.weights)}
            new_keys, new_partial = [], []
            for key, weight in zip(keys, partial):
                for a, other in enumerate(factor.weights):
                    total = tuple(x + y for x, y in zip(weight, other))
                    if tuple(t - x for t, x in zip(target, total)) in reachable:
                        new_keys.append(key + (a,))
                        new_partial.append(total)
            keys, partial = new_keys, new_partial
        return [key + (a,) for key, weight in zip(keys, partial)
                for a in by_weight.get(tuple(t - x for t, x in zip(target, weight)), ())]


def weyl_dimension(weight: Weight) -> int:
    """Return the dimension of the irreducible representation with this highest weight."""
    value = Fraction(1)
    for i, j in combinations(range(len(weight)), 2):
        value *= Fraction(weight[i] - weight[j] + j - i, j - i)
    require(value.denominator == 1, f"Weyl's formula is not an integer for {weight}")
    return value.numerator


def is_dominant(weight: Weight) -> bool:
    return all(x >= y for x, y in zip(weight, weight[1:]))


def multiplicities(counts: dict[Weight, int]) -> dict[Weight, int]:
    """Return the multiplicity of every irreducible representation, by the Weyl character formula."""
    d = len(next(iter(counts)))
    shifts = []
    for order in permutations(range(d)):
        inversions = sum(1 for i, j in combinations(range(d), 2) if order[i] > order[j])
        shifts.append((-1 if inversions % 2 else 1, tuple(order[i] - i for i in range(d))))
    result = {}
    for weight in counts:
        if is_dominant(weight):
            total = sum(sign * counts.get(tuple(w + s for w, s in zip(weight, shift)), 0)
                        for sign, shift in shifts)
            require(total >= 0, f"negative multiplicity at {weight}")
            if total:
                result[weight] = total
    return result


# ---------------------------------------------------------------------------
# Exact elimination
# ---------------------------------------------------------------------------

class Echelon:
    """Sparse rows in echelon form, for exact elimination.

    Each row has a pivot, the key at which it was added, and it vanishes at the pivots of all
    earlier rows. So subtracting row i from a vector only creates entries at the pivots of
    later rows, and one pass over the rows in order clears every pivot.
    """

    def __init__(self) -> None:
        self.rows: list[tuple[Key, Vector]] = []
        self.position: dict[Key, int] = {}

    def reduce(self, vector: Vector) -> Vector:
        """Subtract multiples of the rows from vector, in place, until it vanishes at every pivot."""
        queue = [self.position[key] for key in vector if key in self.position]
        queue.sort()
        waiting = set(queue)
        while queue:
            pivot, row = self.rows[heappop(queue)]
            value = vector.get(pivot)
            if not value:
                continue
            factor = value / row[pivot]
            for key, entry in row.items():
                updated = vector.get(key, Fraction(0)) - factor * entry
                if updated:
                    vector[key] = updated
                    later = self.position.get(key)
                    if later is not None and later not in waiting:
                        heappush(queue, later)
                        waiting.add(later)
                else:
                    vector.pop(key, None)
        return vector

    def add(self, vector: Vector, pivot: Key) -> None:
        """Append a reduced vector as a new row with the given pivot."""
        self.position[pivot] = len(self.rows)
        self.rows.append((pivot, vector))


def kernel(columns: Sequence[Vector]) -> list[list[Fraction]]:
    """Return a basis of the relations sum_j c_j columns[j] = 0, as coefficient lists."""
    rows = Echelon()
    relations = []
    for index, column in enumerate(columns):
        # The extra key ("combination", j) records the combination of the columns.
        vector = rows.reduce({**column, ("combination", index): Fraction(1)})
        pivots = [key for key in vector if key[0] != "combination"]
        if pivots:
            rows.add(vector, min(pivots))
        else:
            relations.append([vector.get(("combination", j), Fraction(0)) for j in range(len(columns))])
    return relations


def pivots(vectors: Sequence[Vector]) -> list[Key]:
    """Return the pivots of the reduced row echelon basis of the span of independent vectors.

    The keys are ordered lexicographically. Any basis of the span whose vectors have distinct
    smallest keys has the same set of smallest keys, namely the pivots, so an echelon form
    suffices.
    """
    rows = Echelon()
    for vector in vectors:
        reduced = rows.reduce(dict(vector))
        require(bool(reduced), "the vectors are linearly dependent")
        rows.add(reduced, min(reduced))
    return sorted(pivot for pivot, _ in rows.rows)


class SpanSolver:
    """Write vectors as combinations of a fixed list of independent vectors."""

    def __init__(self, columns: Sequence[Vector]) -> None:
        self.size = len(columns)
        self.rows = Echelon()
        for index, column in enumerate(columns):
            vector = self.rows.reduce({**column, ("combination", index): Fraction(1)})
            keys = [key for key in vector if key[0] != "combination"]
            require(bool(keys), "the spanning vectors are linearly dependent")
            self.rows.add(vector, min(keys))

    def solve(self, target: Vector) -> list[Fraction]:
        """Return c with sum_j c_j columns[j] = target."""
        remainder = self.rows.reduce(dict(target))
        require(all(key[0] == "combination" for key in remainder), "a vector is not in the span")
        return [-remainder.get(("combination", j), Fraction(0)) for j in range(self.size)]


def inverse(matrix: Matrix) -> Matrix:
    """Return the inverse of an invertible matrix of fractions."""
    size = len(matrix)
    work = [list(row) + [Fraction(int(i == j)) for j in range(size)] for i, row in enumerate(matrix)]
    for column in range(size):
        pivot = next(i for i in range(column, size) if work[i][column] != 0)
        work[column], work[pivot] = work[pivot], work[column]
        scale = work[column][column]
        work[column] = [value / scale for value in work[column]]
        for i in range(size):
            if i != column and work[i][column]:
                factor = work[i][column]
                work[i] = [x - factor * y for x, y in zip(work[i], work[column])]
    return [row[size:] for row in work]


def multiply(first: Matrix, second: Matrix) -> Matrix:
    """Return the matrix product."""
    columns = list(zip(*second))
    return [[sum((x * y for x, y in zip(row, column) if x and y), Fraction(0)) for column in columns]
            for row in first]


def congruence(change: Matrix, form: Matrix) -> Matrix:
    """Return change form change^T."""
    return multiply(multiply(change, form), [list(column) for column in zip(*change)])


# ---------------------------------------------------------------------------
# Highest-weight vectors
# ---------------------------------------------------------------------------

def highest_weight_vectors(space: Product, target: Weight) -> list[Vector]:
    """Return a basis of the highest-weight vectors of weight target."""
    keys = space.weight_space(target)
    columns = []
    for key in keys:
        images: Vector = {}
        for p in range(len(target) - 1):
            for image, value in space.apply({key: Fraction(1)}, p, True).items():
                images[(p,) + image] = value
        columns.append(images)
    return [{key: value for key, value in zip(keys, relation) if value} for relation in kernel(columns)]


def highest_weight_spaces(space: Product, name: str) -> dict[Weight, list[Vector]]:
    """Return the highest-weight vectors of every weight, and check that they account for the space."""
    counts = space.weight_counts()
    d = len(next(iter(counts)))
    expected = multiplicities(counts) if factorial(d) <= CHARACTER_LIMIT else None
    weights = list(expected) if expected is not None else [w for w in counts if is_dominant(w)]
    result, covered = {}, 0
    for weight in weights:
        vectors = highest_weight_vectors(space, weight)
        if expected is not None:
            require(len(vectors) == expected[weight],
                    f"{name}: {len(vectors)} highest-weight vectors of weight {weight}, "
                    f"but the character formula gives {expected[weight]}")
        if vectors:
            result[weight] = vectors
            covered += len(vectors) * weyl_dimension(weight)
    require(covered == space.dimension(), f"{name}: the irreducible summands do not fill the space")
    return result


# ---------------------------------------------------------------------------
# The irreducible representation of a highest weight
# ---------------------------------------------------------------------------

class Irreducible:
    """The irreducible representation V_mu, built weight space by weight space from its highest weight.

    The weight mu - sum_p s_p alpha_p, with alpha_p = e_p - e_(p+1), is indexed by its steps
    s = (s_0, ..., s_(d-2)). Each weight space has a basis of vectors F_w v, where v is a
    highest-weight vector of weight mu, F_p = E_{p+1,p}, and the word w lists the lowering
    operators in the order in which they are applied. The relations E_p v = 0 and
    [E_p, F_q] = delta_pq H_p, where H_p multiplies a vector of weight nu by nu_p - nu_(p+1),
    give the matrices of E_p and F_p in these bases. With E_p^dagger = F_p they also give the
    Gram matrices <F_w v, F_w' v> / <v, v> (the Shapovalov form), which depend only on mu. So
    in every copy of V_mu, all inner products follow from mu and from the norm of v.

    For the weight space s, words[s] lists the words of its basis, grams[s] is its Gram matrix
    divided by <v, v>, and inverses[s] is the inverse of grams[s]. The matrices of E_p and F_p
    on it are raising[s, p] and lowering[s, p]. In these matrices, the entry [k][i] is the
    coefficient of basis vector k of the image space in the image of basis vector i.
    """

    def __init__(self, weight: Weight) -> None:
        self.weight = weight
        top = (0,) * (len(weight) - 1)
        self.words: dict[Steps, list[Word]] = {top: [()]}
        self.grams: dict[Steps, Matrix] = {top: [[Fraction(1)]]}
        self.inverses: dict[Steps, Matrix] = {top: [[Fraction(1)]]}
        self.raising: dict[tuple[Steps, int], Matrix] = {}
        self.lowering: dict[tuple[Steps, int], Matrix] = {}

    def steps(self, target: Weight) -> Steps | None:
        """Return the steps of a weight, or None if it is not mu minus a sum of simple roots."""
        difference = [w - t for w, t in zip(self.weight, target)]
        steps = tuple(sum(difference[: p + 1]) for p in range(len(difference) - 1))
        if any(count < 0 for count in steps) or sum(difference):
            return None
        return steps

    def weight_of(self, steps: Steps) -> Weight:
        weight = list(self.weight)
        for p, count in enumerate(steps):
            weight[p] -= count
            weight[p + 1] += count
        return tuple(weight)

    def space(self, steps: Steps) -> list[Word]:
        """Return the basis words of the weight space, after building it and the matrices into it."""
        if steps not in self.words:
            self._build(steps)
        return self.words[steps]

    def basis(self, target: Weight) -> tuple[list[Word], Matrix]:
        """Return the basis words of the weight space target and the inverse of their Gram matrix."""
        steps = self.steps(target)
        if steps is None:
            return [], []
        words = self.space(steps)
        return words, self.inverses[steps]

    def _build(self, steps: Steps) -> None:
        """Build the weight space, and the matrices of E_p and F_p between it and the spaces above it.

        Every vector of the weight space is a combination of the candidates F_p x, where x runs
        over the basis of the space steps - u_p. For a candidate, E_q F_p x = F_p E_q x +
        delta_pq H_p x lies in the space steps - u_q, and <F_p x, y> = <x, E_p y> gives the Gram
        matrix of the candidates. The basis consists of the candidates that are independent of
        the earlier ones.
        """
        unit = [tuple(int(i == p) for i in range(len(steps))) for p in range(len(steps))]

        def minus(s: Steps, p: int) -> Steps:
            return tuple(a - b for a, b in zip(s, unit[p]))

        letters = [p for p in range(len(steps)) if steps[p]]
        candidates = [(p, j) for p in letters for j in range(len(self.space(minus(steps, p))))]
        # raised[a][q] is E_q of the candidate a, in the basis of the space steps - u_q.
        raised = []
        for p, j in candidates:
            parent = minus(steps, p)
            images = {}
            for q in letters:
                image = [Fraction(0)] * len(self.space(minus(steps, q)))
                if parent[q]:
                    lowering = self.lowering[minus(parent, q), p]
                    for k, row in enumerate(self.raising[parent, q]):
                        if row[j]:
                            for m, entry in enumerate(lowering):
                                image[m] += entry[k] * row[j]
                if q == p:
                    nu = self.weight_of(parent)
                    image[j] += nu[p] - nu[p + 1]
                images[q] = image
            raised.append(images)
        # <c_a, c_b> = <x_j, E_p c_b> for the candidate c_a = F_p x_j.
        gram = []
        for p, j in candidates:
            row = self.grams[minus(steps, p)][j]
            gram.append([sum((g * x for g, x in zip(row, images[p]) if x), Fraction(0))
                         for images in raised])
        # A candidate is independent of the earlier ones exactly when its pivot in the symmetric
        # elimination of the Gram matrix, which is positive semidefinite, is not zero.
        work = [list(row) for row in gram]
        chosen: list[int] = []
        for k in range(len(candidates)):
            if work[k][k]:
                chosen.append(k)
                for i in range(k + 1, len(candidates)):
                    if work[i][k]:
                        factor = work[i][k] / work[k][k]
                        for m in range(k + 1, len(candidates)):
                            work[i][m] -= factor * work[k][m]
        self.words[steps] = []
        for p, j in (candidates[a] for a in chosen):
            self.words[steps].append(self.words[minus(steps, p)][j] + (p,))
        self.grams[steps] = [[gram[a][b] for b in chosen] for a in chosen]
        self.inverses[steps] = inverse(self.grams[steps])
        for p in letters:
            size = len(self.words[minus(steps, p)])
            self.lowering[minus(steps, p), p] = [[Fraction(0)] * size for _ in chosen]
            self.raising[steps, p] = [[raised[a][p][m] for a in chosen] for m in range(size)]
        # The coordinates of each candidate in the basis are the columns of the matrices of F_p.
        for a, (p, j) in enumerate(candidates):
            overlaps = [gram[c][a] for c in chosen]
            for k, row in enumerate(self.inverses[steps]):
                self.lowering[minus(steps, p), p][k][j] = sum((x * y for x, y in zip(row, overlaps) if y),
                                                              Fraction(0))


==> code/werner/spaces.py <==
"""Input sectors: subspaces of (C^d)^(x)k that U(d) maps into themselves.

A sector comes with a basis e_a of real, pairwise orthogonal weight vectors.
The verifier works with coordinates in this basis and with the norms
g_a = <e_a, e_a>, so every number stays rational. Two kinds are used.

- The symmetric power Sym^k(C^d). Its basis vector e_n, for an occupation
  n = (n_0, ..., n_(d-1)) with sum k, is the sum of all words with n_i letters
  i. Then g_n = k!/(n_0! ... n_(d-1)!), and E_{p,q} e_n = (n_p + 1) e_(n + e_p - e_q)
  when n_q > 0, since E_{p,q} replaces one letter q by p.
- The span of a list of integer tensors, given as sums of words. The verifier
  checks that the tensors are weight vectors, that they are orthogonal, and
  that E_{p,p+1} and E_{p+1,p} map their span into itself; it then reads off
  the matrices of these operators.

For the local maps, reduced[a, b][x, y] = <x| A(|e_a><e_b|) |y>, where A is the
partial trace over the legs 2, ..., k. In the orthonormal basis e_a/sqrt(g_a)
this is g_a^(1/2) g_b^(1/2) times the one-particle reduced matrix.
"""

from __future__ import annotations

from collections import defaultdict
from dataclasses import dataclass
from fractions import Fraction
from itertools import product
from math import factorial

from .exact import parse_positive_integer, require
from .representation import Action, Factor

Occupation = tuple[int, ...]
Word = tuple[int, ...]


@dataclass(frozen=True)
class Sector:
    """A U(d)-invariant subspace of (C^d)^(x)legs with an orthogonal weight basis."""

    d: int
    legs: int
    description: str
    factor: Factor
    reduced: dict[tuple[int, int], dict[tuple[int, int], int]]

    @property
    def size(self) -> int:
        return self.factor.size


def multinomial(occupation: Occupation) -> int:
    """Return (n_0 + ... + n_(d-1))!/(n_0! ... n_(d-1)!)."""
    result = factorial(sum(occupation))
    for count in occupation:
        result //= factorial(count)
    return result


def occupations(total: int, d: int) -> list[Occupation]:
    """Return all occupations of d labels with the given sum, in decreasing lexicographic order."""
    if d == 1:
        return [(total,)]
    return [(first, *rest) for first in range(total, -1, -1) for rest in occupations(total - first, d - 1)]


def symmetric_power(d: int, k: int) -> Sector:
    """Return Sym^k(C^d) with the basis of occupation sums."""
    basis = occupations(k, d)
    index = {n: a for a, n in enumerate(basis)}

    def move(target: int, source: int) -> Action:
        action: Action = {}
        for a, n in enumerate(basis):
            if n[source]:
                image = tuple(c + (i == target) - (i == source) for i, c in enumerate(n))
                action[a] = [(index[image], Fraction(n[target] + 1))]
        return action

    raising = tuple(move(p, p + 1) for p in range(d - 1))
    lowering = tuple(move(p + 1, p) for p in range(d - 1))
    reduced: dict[tuple[int, int], dict[tuple[int, int], int]] = defaultdict(dict)
    # A(|e_n><e_n'|)[x, y] counts the words r of length k - 1 such that (x, r)
    # has occupation n and (y, r) has occupation n'.
    by_rest: dict[Occupation, list[tuple[int, int]]] = defaultdict(list)
    for a, n in enumerate(basis):
        for label in range(d):
            if n[label]:
                by_rest[tuple(c - (i == label) for i, c in enumerate(n))].append((a, label))
    for rest, members in by_rest.items():
        count = multinomial(rest)
        for (first, x), (second, y) in product(members, members):
            reduced[first, second][x, y] = count
    factor = Factor(tuple(basis), tuple(multinomial(n) for n in basis), raising, lowering)
    return Sector(d, k, f"Sym^{k}(C^{d})", factor, dict(reduced))


def _content(word: Word, d: int) -> Occupation:
    counts = [0] * d
    for label in word:
        counts[label] += 1
    return tuple(counts)


def _inner(first: dict[Word, int], second: dict[Word, int]) -> int:
    if len(first) > len(second):
        first, second = second, first
    return sum(value * second.get(word, 0) for word, value in first.items())


def _move_one_label(tensor: dict[Word, int], source: int, target: int) -> dict[Word, int]:
    """Apply E_{target, source}: replace one letter source by target, summed over the legs."""
    image: dict[Word, int] = defaultdict(int)
    for word, value in tensor.items():
        for position, label in enumerate(word):
            if label == source:
                image[word[:position] + (target,) + word[position + 1:]] += value
    return {word: value for word, value in image.items() if value}


def tensor_span(d: int, legs: int, basis: list[dict[Word, int]], name: str) -> Sector:
    """Return the span of the given integer tensors, after checking that it is invariant."""
    weights = []
    for index, tensor in enumerate(basis):
        contents = {_content(word, d) for word in tensor}
        require(len(contents) == 1, f"{name}: tensor {index} is not a weight vector")
        weights.append(contents.pop())
    gram = [_inner(tensor, tensor) for tensor in basis]
    by_weight: dict[Occupation, list[int]] = defaultdict(list)
    for index, weight in enumerate(weights):
        by_weight[weight].append(index)
    for indices in by_weight.values():
        for position, first in enumerate(indices):
            for second in indices[position + 1:]:
                require(_inner(basis[first], basis[second]) == 0,
                        f"{name}: tensors {first} and {second} are not orthogonal")

    def action(source_of: int, target_of: int, p: int) -> Action:
        result: Action = {}
        for index, tensor in enumerate(basis):
            image = _move_one_label(tensor, source_of, target_of)
            if not image:
                continue
            weight = _content(next(iter(image)), d)
            remainder: dict[Word, Fraction] = {word: Fraction(value) for word, value in image.items()}
            coefficients = []
            for other in by_weight.get(weight, []):
                coefficient = Fraction(_inner(basis[other], image), gram[other])
                if coefficient:
                    coefficients.append((other, coefficient))
                    for word, value in basis[other].items():
                        remainder[word] = remainder.get(word, Fraction(0)) - coefficient * value
            require(not any(remainder.values()),
                    f"{name}: the span is not invariant under U(d) (tensor {index}, p = {p})")
            result[index] = coefficients
        return result

    raising = tuple(action(p + 1, p, p) for p in range(d - 1))
    lowering = tuple(action(p, p + 1, p) for p in range(d - 1))
    reduced: dict[tuple[int, int], dict[tuple[int, int], int]] = defaultdict(dict)
    by_rest: dict[Word, list[tuple[int, int, int]]] = defaultdict(list)
    for index, tensor in enumerate(basis):
        for word, value in tensor.items():
            by_rest[word[1:]].append((index, word[0], value))
    for members in by_rest.values():
        for (first, x, value_x), (second, y, value_y) in product(members, members):
            entry = reduced[first, second]
            entry[x, y] = entry.get((x, y), 0) + value_x * value_y
    factor = Factor(tuple(weights), tuple(gram), raising, lowering)
    description = f"a span of {len(basis)} tensors in (C^{d})^(x){legs}"
    return Sector(d, legs, description, factor, dict(reduced))


def _parse_tensor(value: object, d: int, legs: int, name: str) -> dict[Word, int]:
    """Read one tensor, a list of [word, coefficient] pairs with integer coefficients."""
    require(isinstance(value, list) and value, f"{name} must be a nonempty list of [word, coefficient]")
    tensor: dict[Word, int] = {}
    for item in value:
        require(isinstance(item, list) and len(item) == 2, f"{name}: bad term {item!r}")
        word, coefficient = item
        require(isinstance(word, list) and len(word) == legs
                and all(type(label) is int and 0 <= label < d for label in word),
                f"{name}: a word must have {legs} labels in 0..{d - 1}")
        require(type(coefficient) is int and coefficient != 0,
                f"{name}: a coefficient must be a nonzero integer")
        key = tuple(word)
        require(key not in tensor, f"{name}: the word {word} appears twice")
        tensor[key] = coefficient
    return tensor


def parse_space(value: object, d: int, name: str) -> Sector:
    """Read {"symmetric": k} or {"tensors": {"legs": k, "basis": [...]}}."""
    require(isinstance(value, dict) and len(value) == 1,
            f"{name} must be {{'symmetric': k}} or {{'tensors': ...}}")
    (kind, data), = value.items()
    if kind == "symmetric":
        return symmetric_power(d, parse_positive_integer(data, f"{name}.symmetric"))
    require(kind == "tensors", f"{name}: unknown space {kind!r}")
    require(isinstance(data, dict) and set(data) == {"legs", "basis"},
            f"{name}.tensors must have the fields legs and basis")
    legs = parse_positive_integer(data["legs"], f"{name}.tensors.legs")
    require(isinstance(data["basis"], list) and data["basis"], f"{name}.tensors.basis must be a list")
    basis = [_parse_tensor(tensor, d, legs, f"{name}.tensors.basis[{index}]")
             for index, tensor in enumerate(data["basis"])]
    return tensor_span(d, legs, basis, name)


==> code/werner/state.py <==
"""The two-parameter Werner states and the checks that apply to them."""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction
from math import floor

from .exact import parse_positive_integer, parse_rational, require, require_keys


def show(value: Fraction, limit: int = 40) -> str:
    """Return value exactly, or rounded to twelve digits if the exact form is longer than limit."""
    text = str(value)
    return text if len(text) <= limit else f"{float(value):.12g} (rounded)"


def show_lower(value: Fraction, limit: int = 40) -> str:
    """Return a positive value exactly, or rounded down to twelve digits if its exact form is long.

    The result is at most value, so it can stand for the upper end of an interval that value proves.
    It is computed with integers only, so it does not depend on the decimal context of the caller.
    """
    text = str(value)
    if len(text) <= limit:
        return text
    # The leading digit of value is at the position 10^exponent.
    exponent = len(str(value.numerator)) - len(str(value.denominator))
    if Fraction(10) ** exponent > value:
        exponent -= 1
    places = 11 - exponent
    digits = str(floor(value * Fraction(10) ** places))
    if places <= 0:
        return f"{digits}{'0' * -places} (rounded down)"
    digits = digits.rjust(places + 1, "0")
    return f"{digits[:-places]}.{digits[-places:]} (rounded down)"


@dataclass(frozen=True)
class WernerState:
    """The Werner state rho = (a I - b SWAP) / (d^2 a - d b) on C^d (x) C^d.

    Only the ratio t = b/a matters, so the state is stored as (d, t), and
    a, b are reported as coprime integers.
    """

    dimension: int
    ratio: Fraction

    @classmethod
    def from_coefficients(cls, dimension: int, a: Fraction, b: Fraction) -> WernerState:
        """Build the state from the coefficients of a I - b SWAP."""
        require(a > 0, "the coefficient a of the identity must be positive")
        return cls(dimension, Fraction(b) / Fraction(a))

    @property
    def a(self) -> int:
        """The coefficient of the identity, as the smallest positive integer."""
        return self.ratio.denominator

    @property
    def b(self) -> int:
        """The coefficient of SWAP, as an integer coprime to a."""
        return self.ratio.numerator

    @property
    def trace(self) -> int:
        """The trace d^2 a - d b of the numerator a I - b SWAP."""
        return self.dimension**2 * self.a - self.dimension * self.b

    @property
    def smallest_pt_eigenvalue(self) -> Fraction:
        """The smallest eigenvalue min(a, a - d b)/(d^2 a - d b) of the partial transpose.

        The partial transpose of SWAP is d times the projector onto the maximally entangled
        vector, so the eigenvalues of (a I - b SWAP)^Gamma are a and a - d b.
        """
        return Fraction(min(self.a, self.a - self.dimension * self.b), self.trace)

    @property
    def p(self) -> Fraction:
        """The parameter p = -tr(SWAP rho) = (d t - 1)/(d - t), which is linear in rho."""
        d, t = self.dimension, self.ratio
        return (d * t - 1) / (d - t)

    def describe(self) -> str:
        """Return the state as a short formula, or by its ratio b/a if a and b are long."""
        if len(str(self.a)) + len(str(self.b)) <= 40:
            return f"({self.a} I - {self.b} SWAP)/{self.trace}"
        return f"the Werner state with b/a = {show(self.ratio)}"


def parse_state(value: object) -> WernerState:
    """Read and check the claimed state {"dimension": d, "a": a, "b": b}.

    The state must be positive, have a negative partial transpose, and not be
    distillable from one copy by a two-dimensional local projection. Together
    these conditions say 1/d < b/a <= 1/2.
    """
    require_keys(value, ("dimension", "a", "b"), "state")
    dimension = parse_positive_integer(value["dimension"], "state.dimension")
    a = parse_rational(value["a"], "state.a")
    b = parse_rational(value["b"], "state.b")
    require(dimension >= 2, "every state in local dimension 1 is separable")
    require(a > 0 and a >= abs(b), "a I - b SWAP is not positive semidefinite")
    state = WernerState.from_coefficients(dimension, a, b)
    require(dimension * b > a, f"the state is PPT, since d b <= a for {state.describe()}")
    # Project both parties onto span{|0>, |1>}. The result is a two-qubit
    # Werner state, which is NPT, hence one-copy distillable, when 2 b > a.
    require(2 * b <= a, f"the state is one-copy distillable, since 2 b > a for {state.describe()}")
    return state


